Robust entanglement renormalization on a noisy quantum computer

A method to study strongly interacting quantum many-body systems at and away from criticality is proposed. The method is based on a MERA-like tensor network that can be efficiently and reliably contracted on a noisy quantum computer using a number of qubits that is much smaller than the system size. We prove that the outcome of the contraction is stable to noise and that the estimated energy upper bounds the ground state energy. The stability, which we numerically substantiate, follows from the positivity of operator scaling dimensions under renormalization group flow. The variational upper bound follows from a particular assignment of physical qubits to different locations of the tensor network plus the assumption that the noise model is local. We postulate a scaling law for how well the tensor network can approximate ground states of lattice regulated conformal field theories in d spatial dimensions and provide evidence for the postulate. Under this postulate, a $O(\log^{d}(1/\delta))$-qubit quantum computer can prepare a valid quantum-mechanical state with energy density $\delta$ above the ground state. In the presence of noise, $\delta = O(\epsilon \log^{d+1}(1/\epsilon))$ can be achieved, where $\epsilon$ is the noise strength.

==> mera2qasm.py <==
# Author : Isaac H. Kim
# This code generates a random translationally invariant (n,D)-DMERA, and given
# a local observable, outputs the following data:
# 1) m' : Number of extra qubits
# 2) A sequence of quantum circuits,
# with the following convention:
# qreg data[m];
# qreg ancilla[m'];
# circuit 1
# circuit 2
# ...
# last circuit
# measure data in a certain basis

# It also outputs a cell array consisting of a list of SU(4)s of the (n,D)-DMERA.

# Important! We use the following convention.
# site : integer or a tuple of integers
# circuit : a list of sites
# Supp : a list of sites
# circuits : a list of circuit in a sequential order(in the Schrodinger picture). This is
#            different from the MATLAB convention, which is in the Heisenberg picture.
from scipy import sparse
import numpy as np
import random
import math
## Return True if circuit1 and circuit 2 commute. Return False otherwise.
def commute(circuit1, circuit2):
    if len(set(circuit1) & set(circuit2))==0:
        return True
    else:
        return False

import matplotlib.pyplot as plt
import matplotlib.patches as patches
## Draws the past causal cone of an observable supported on Supp.
def pcc_drawer(n,D,Supp):
    fig = plt.figure()
    ax = fig.add_subplot(111)
    axes = plt.gca()
    axes.set_xlim([0, pow(2,n)+1])
    axes.set_ylim([0, n+1])
    pcc = pcc_mera2(n,D,Supp)
    for s in range(1,n+1):
        for d in range(1,D+1):
            mycircuits = circuits_dmera(n,D,s,d)
            # Make the rectangle objects
            rectangles = []
            for circuit in mycircuits:
                if circuit in pcc[(s,d)]:
                    rectangles.append(patches.Rectangle((circuit[0], s + d/D+0.05), max((circuit[1]-1)%pow(2,n) -(circuit[0]-1),0), 1/D-0.1,facecolor="red"))
                else:
                    rectangles.append(patches.Rectangle((circuit[0], s + d/D+0.05), max((circuit[1]-1)%pow(2,n) -(circuit[0]-1),0), 1/D-0.1,facecolor="blue"))
                    
            # Plot the rectangles
            for rectangle in rectangles:
                ax.add_patch(rectangle)
           
    plt.axis('off')
    fig.show()

    
## circuits_dmera : Outputs a set of circuits of a (n,D)-MERA on the (s,d)-th layer.
def circuits_dmera(n, D, s, d):
    if n < s:
        print('circuits_dmera Warning : scale range out of bound.')
    if D < d:
        print('circuits_dmera Warning : depth range out of bound.')
    circuits = []
    if d%2 == 0:
        for i in range(pow(2,n-s)):
            circuits.append([pow(2,s) * i % pow(2,n), (pow(2,s) * i + pow(2,s-1)) % pow(2,n)])
    else:
        for i in range(pow(2,n-s)):
            circuits.append([(pow(2,s)*i + pow(2,s-1)) % pow(2,n), (pow(2,s)*(i+1)) % pow(2,n)])
    return circuits

## Supp_update : Outputs a set of circuits that influence Supp, together with the enlarged support.
def Supp_update(circuits, Supp):
    relevant_circuits = []
    for circuit in circuits:
        # If the support of the circuit and Supp has a nontrivial intersection,
        # append the circuit to the list of relevant circuits, and update Supp accordingly.
        if len(set(circuit) & set(Supp)) != 0:
            relevant_circuits.append(circuit)
            Supp = list(set(circuit) | set(Supp))
    return relevant_circuits, Supp

## pcc_mera : Outputs an ordered list of the support of the two-qubit gates that lies in the
##           past causal cone of an operator supported on Supp.
def pcc_mera(n, D, Supp):
    circuits = []
    for s in range(1,n+1):
        for d in range(1,D+1):
            relevant_circuits, Supp = Supp_update(circuits_dmera(n,D,s,d), Supp)
            circuits = circuits + relevant_circuits
    # For the output, order in the Schrodinger picture.
    return circuits[::-1]

## Similar to pcc_mera. But the output format is different.
## It outputs a set of circuits in the past causal cone for each (s,d).
def pcc_mera2(n,D,Supp):
    circuits = {}
    for s in range(1,n+1):
        for d in range(1,D+1):
            relevant_circuits, Supp = Supp_update(circuits_dmera(n,D,s,d), Supp)
            circuits[(s,d)] = relevant_circuits
    return circuits
    

# site_removal 
def site_removal(circuits):
    circuits_rev = circuits[::-1]
    sites_appeared = []
    sites_appeared_prev = []
    sites_remove = []

    for circuit in circuits_rev:
        sites_appeared = list(set(sites_appeared + circuit))
        sites_remove.append(list(set(sites_appeared) - set(sites_appeared_prev)))
        sites_appeared_prev = sites_appeared
    return sites_remove[::-1]

# pcc : Returns the circuit elements that influence the site.
def pcc(Supp, circuits):
    circuits_rev = circuits[::-1]
    circuits_rel = []
    for circuit in circuits_rev:
        if bool(set(circuit) & set(Supp)):
            circuits_rel.append(circuit)
            Supp = list(set(Supp) | set(circuit))
    return circuits_rel[::-1]

def ancestor(Supp, circuits):
    circuits_rev = circuits[::-1]
    for circuit in circuits_rev:
        if bool(set(circuit) & set(Supp)):
            Supp = list(set(Supp) | set(circuit))
    return Supp

# Circuit sequence that is optimal in terms of the number of necessary qubits.
def compress(circuits):
    circuits_optimized = []
    # List all the involved qubits.
    qubits = []
    for circuit in circuits:
        qubits = list(set(qubits) | set(circuit))
    qubits = list(qubits)

    # Repeat while there are qubits left.
    while bool(qubits):
        # Record the size of the ancestors
        number_of_ancestors={}
        for qubit in qubits:
            number_of_ancestors[qubit] = len(ancestor([qubit], circuits))

        # Find the qubit with the smallest number of ancestors,
        # which is deemed unworthy of being alive.
        qubit_unworthy = min(number_of_ancestors, key = number_of_ancestors.get)

        # List all the circuits that influence the unworthy qubits.
        circuits_unworthy = pcc([qubit_unworthy], circuits)
        # Add them to the optimized circuit
        circuits_optimized = circuits_optimized + circuits_unworthy
        # Add partial trace of the unworthy qubit in the optimized circuit
        circuits_optimized = circuits_optimized + [[qubit_unworthy]]
        # Remove the unworthy circuits from the original circuits
        for circuit in circuits_unworthy:
            circuits.remove(circuit)
        # Remove the unworthy qubit from the list of qubits
        qubits.remove(qubit_unworthy)
 
#    Supp=[]
#    for circuit in circuits_optimized:
#        if len(circuit)==2:
#            Supp = list(set(Supp) | set(circuit))
#        elif len(circuit)==1:
#            Supp = list(set(Supp) - set(circuit))
#        else:
#            print('Error: The length of the circuit element should be either 1 or 2.')
#        print('Support size=',len(Supp))
    return circuits_optimized

# Outputs a compressed circuit for the physical qubits
def compress_physical(circuits, MySupp):
    circuits_compressed = compress(circuits)

    # Compute the number of necessary auxiliary qubits.
    auxiliaryqubits = []
    for circuit in circuits:
        auxiliaryqubits = auxiliaryqubits + circuit
    howmanyauxiliaryqubits = len(set(auxiliaryqubits))
    
    # Compute the number of necessary physical qubits.
    Supp = []
    howmanyphysicalqubits = 0
    for circuit in circuits_compressed:
        if len(circuit)==2:
            Supp = list(set(Supp) | set(circuit))
            if len(Supp) > howmanyphysicalqubits:
                howmanyphysicalqubits = len(Supp)
        elif len(circuit)==1:
            Supp = list(set(Supp) - set(circuit))
        else:
            print('Error: The length of the circuit element should be either 1 or 2.')

    # Create an occupation table for the physical qubits. Initially none of the qubits
    # are occupied.
    occupied = [False] * howmanyphysicalqubits

    # Initialize an assignement dictionary for the auxiliary qubits.
    assignment = {}
    
    # Create an assignment dictionary.
    for circuit in circuits_compressed:
        if len(circuit)==2:
            # If the input is a two-qubit gate, we should assign a physical qubit to the new
            # auxiliary qubits.
            for site in circuit:
                # If an auxiliary qubit is not assigned to a physical qubit, assign an
                # unoccupied physical qubit.
                if not (site in assignment.keys()):
                    physicalqubit_unoccupied = occupied.index(False)
                    assignment[site] = physicalqubit_unoccupied
                    occupied[physicalqubit_unoccupied] = True
                    
        if len(circuit)==1:
            # If the input is a partial trace of a single qubit, we should label the corresponding
            # physical qubit as unoccupied.
            occupied[assignment[circuit[0]]] = False

    # Rewrite the circuit/Support in terms of the operations on the physical qubits.
    circuits_physical = []
    for circuit in circuits_compressed:
        circuits_physical.append([assignment[x] for x in circuit])
    Supp_physical = [assignment[site] for site in MySupp]
    return circuits_physical, Supp_physical

def kronm(Q,x):
    m = x.shape[1]
    k = len(Q)
    R = np.zeros([1,k])
    C = [0]*k
    comp = [True]*k

    for i in range(k):
        if Q[i].size == 1:
            comp[i] = False
            R[i] = Q[i]
            C[i] = Q[i]
        else:
            R[i],C[i] = Q[i].shape
    xsiz = C+[m]

    if comp[0]:
        x = Q[0] @ np.reshape([C[0], np.prod(xsiz) / C[0]], order='F').copy()
        xsiz[0] = R[0]

    if k>0 and m==1:
        if comp[k]:
            x = x.reshape([np.prod(xsiz)/C[k], C[k]], order = 'F').copy() @ Q[k].T.conj()
            xsiz[k] = R[k]
        loopTo = k-1
    else:
        loopTo = k

    if k>1 or m>1:
        x = x.reshape(xsiz, order = 'F')
        for i in range(1, loopTo+1):
            if comp[i]:
                perm = [n for n in range(k+1)]
                dims.remove(i)
                perm = [i] + perm
                Xmat = np.transpose(x,perm).reshape([C[i], np.prod(xsiz)/C[i]] , order='F').copy()
                Xmat = Q[i] @ Xmat
                xsiz[i] = R[i]

                iperm = list(np.argsort(list(perm)))
                x = np.transpose(Xmat.reshape([R[i]] + [xsiz[n] for n in dims[1:k]]), iperm).copy()
    x = x.reshape([np.prod(R),m], order='F')
    return x

# Permutes the subsystems according to perm
def syspermute(rho, perm):
    n=len(rho)
    qubits = int(np.log2(n))
    perm = [qubits-i-1 for i in reversed(perm)]
    perm = perm + [qubits+i for i in perm]
    return np.transpose(rho.reshape([2] * qubits *2, order='F'),perm).reshape([n,n], order='F')

# Applies a CNOT gate from the control to the target qubit
def CX(rho, control, target):
    dim = len(rho)
    perm = [n for n in range(int(np.log2(dim)))]
    perm.remove(control)
    perm.remove(target)
    perm = [control] + [target] + perm
    iperm=list(np.argsort(list(perm)))
    rho_permuted = syspermute(rho, iperm)
    CNOT = np.array([[1,0,0,0],[0,1,0,0],[0,0,0,1],[0,0,1,0]])
    CNOT_e = sparse.kron(CNOT, sparse.eye(dim/4))
    rho_pc = CNOT_e @ rho_permuted @ CNOT_e
    return syspermute(rho_pc,perm)

# Applies a two-qubit gate
def twoQ(U,rho,control,target):
    dim = len(rho)
    perm = [n for n in range(int(np.log2(dim)))]
    perm.remove(control)
    perm.remove(target)
    perm = [control] + [target] + perm
    iperm=list(np.argsort(list(perm)))
    rho_permuted = syspermute(rho, iperm)
    U_e = sparse.kron(U, sparse.eye(dim/4))
    rho_pc = U_e @ rho_permuted @ U_e.getH()
    return syspermute(rho_pc,perm)

# Creates a random n x n unitary matrix.
def randU(n):
    X = (np.random.randn(n,n) + 1j * np.random.randn(n,n))/np.sqrt(2)
    Q, R = np.linalg.qr(X)
    R = np.diag(np.diag(R) / abs(np.diag(R)))
    return Q @ R

# Creates a random n x n Hermitian matrix.
def randH(n):
    H = 2*(np.random.randn(n,n) + 1j * np.random.randn(n,n)) - (1+1j) * np.ones((n,n))
    return H + H.T.conj()

# Creates a random n x n density matrix.
def randRho(n):
    p=randH(n)
    return (p @ p) / np.trace(p @ p)

# Apply a single-qubit gate U to the indexed qubit
def singleQ(U,rho,index):
    dim = len(rho)
    dim_former = pow(2,index)
    dim_latter = dim / 2 / dim_former
    U_e =  sparse.kron(sparse.kron(sparse.eye(dim_former), U), sparse.eye(dim_latter))
    return U_e @ rho @ U_e.T.conj()
    
# Apply a depolarizing noise on the indexed qubit with noise rate p.
def depolarizing(rho,index,p):
    dim = len(rho)
    dim_former = pow(2,index)
    dim_latter = dim / 2 / dim_former

    X = np.array([[0,1],[1,0]])
    Y = np.array([[0,-1j],[1j,0]])
    Z = np.array([[1,0],[0,-1]])

    X_e =  sparse.kron(sparse.kron(sparse.eye(dim_former), X), sparse.eye(dim_latter))
    Y_e =  sparse.kron(sparse.kron(sparse.eye(dim_former), Y), sparse.eye(dim_latter))
    Z_e =  sparse.kron(sparse.kron(sparse.eye(dim_former), Z), sparse.eye(dim_latter))

    return (1-p) * rho + (p/3) * (X_e @ rho @ X_e + Y_e @ rho @ Y_e + Z_e @ rho @ Z_e) 

# Apply partial trace on the indexed qubit
def partial_trace(rho, index):
    dim = len(rho)
    dim_former = pow(2,index)
    dim_latter = dim / 2 / dim_former
    
    unitvectors=np.identity(2)
    v1 = sparse.kron(sparse.kron(sparse.eye(dim_former), unitvectors[0,:]), sparse.eye(dim_latter))
    v2 = sparse.kron(sparse.kron(sparse.eye(dim_former), unitvectors[1,:]), sparse.eye(dim_latter))
    return v1 @ rho @ v1.T.conj() + v2 @ rho @ v2.T.conj() 

# Reset the indexed qubit
def reset(rho, index):
    dim = len(rho)
    dim_former = pow(2,index)
    dim_latter = dim / 2 / dim_former

    unitvectors = np.identity(2)
    p1 = sparse.kron(sparse.kron(sparse.eye(dim_former), np.outer(unitvectors[0,:].T, unitvectors[0,:])), sparse.eye(dim_latter))
    p2 = sparse.kron(sparse.kron(sparse.eye(dim_former), np.outer(unitvectors[0,:].T, unitvectors[1,:])), sparse.eye(dim_latter))
    return p1 @ rho @ p1.T + p2 @ rho @ p2.T

def noise_study(n,D,Supp,p,samples):
    deviations = [noise_simulation(n,D,Supp,p) for i in range(samples)]
    return deviations

# Returns the trace distance between the reduced density matrix
def noise_simulation(n,D,Supp,p):
    MySupp = Supp
    circuits = pcc_mera(n,D,Supp)
    circuits_optimized, Supp_physical = compress_physical(circuits, Supp)
    circuits_rev = circuits_optimized[::-1]
    for site in Supp_physical:
        circuits_rev.remove([site])
    circuits_optimized = circuits_rev[::-1]
    dim = pow(2,max(max(circuits_optimized))+1)
    tempvector = np.zeros((dim,1))
    tempvector[0] = 1.0
    rho = np.outer(tempvector, tempvector)
    rho_e = np.outer(tempvector, tempvector)
    for circuit in circuits_optimized:
        if len(circuit)==1:
            print('Reset', circuit)
            rho = reset(rho, circuit[0])
            rho_e = depolarizing(reset(rho_e, circuit[0]), circuit[0], p)
        else:
            print('Two-qubit gate', circuit)
            # Make a random two-qubit gate
            U=randU(4)
            # Apply the noiseless gate
            rho = twoQ(U,rho, circuit[0],circuit[1])
            # Apply the noisy gate
            rho_e = depolarizing(depolarizing(twoQ(U,rho_e,circuit[0],circuit[1]), circuit[0],p),circuit[1],p)
            # The following is deprecated. It is an attempt to synthesize a twoqubit gate from a sequence of CNOT and single-qubit gates.
#            Us=[randU(2) for n in range(8)]

#            rho = singleQ(Us[0], rho, circuit[0])
#            rho = singleQ(Us[1], rho, circuit[1])
#            rho = CX(rho, circuit[0], circuit[1])
#            rho = singleQ(Us[2], rho, circuit[0])
#            rho = singleQ(Us[3], rho, circuit[1])
#            rho = CX(rho, circuit[0], circuit[1])
#            rho = singleQ(Us[4], rho, circuit[0])
#            rho = singleQ(Us[5], rho, circuit[1])
#            rho = CX(rho, circuit[0], circuit[1])
#            rho = singleQ(Us[6], rho, circuit[0])
#            rho = singleQ(Us[7], rho, circuit[1])

#            rho_e = depolarizing(singleQ(Us[0], rho_e, circuit[0]),circuit[0],p)
#            rho_e = depolarizing(singleQ(Us[1], rho_e, circuit[1]),circuit[1],p)
#            rho_e = depolarizing(depolarizing(CX(rho_e, circuit[0], circuit[1]), circuit[0], p), circuit[1],p)
#            rho_e = depolarizing(singleQ(Us[2], rho_e, circuit[0]),circuit[0],p)
#            rho_e = depolarizing(singleQ(Us[3], rho_e, circuit[1]),circuit[1],p)
#            rho_e = depolarizing(depolarizing(CX(rho_e, circuit[0], circuit[1]), circuit[0], p), circuit[1],p)
#            rho_e = depolarizing(singleQ(Us[4], rho_e, circuit[0]),circuit[0],p)
#            rho_e = depolarizing(singleQ(Us[5], rho_e, circuit[1]),circuit[1],p)
#            rho_e = depolarizing(depolarizing(CX(rho_e, circuit[0], circuit[1]), circuit[0], p), circuit[1],p)
#            rho_e = depolarizing(singleQ(Us[6], rho_e, circuit[0]),circuit[0],p)
#            rho_e = depolarizing(singleQ(Us[7], rho_e, circuit[1]),circuit[1],p)
       
            # Currently we are only applying CNOT. We need to change it so that we apply
            # an arbitrary SU(4).
    # Currently we are getting the output density matrix over excessive number of qubits.
    # We need to change it so that we only get the relevant qubits.
    print('Support:', Supp_physical)
    delta = rho - rho_e
    myrange = max(max(circuits_optimized))        
    return sum(abs(np.linalg.eigvals(rho - rho_e)))

# Generates a random (n,D)-DMERA and returns the quantum circuit that measures the observable
# lying on the support.
def mera2qasm(n,D,Supp,outfilename):
    MySupp=Supp
    circuits = pcc_mera(n,D,Supp)
    circuits_optimized, Supp = compress_physical(circuits, Supp)
    # Remove the last partial trace of the sites in Supp.
    circuits_rev = circuits_optimized[::-1]
    for site in Supp:
        circuits_rev.remove([site])
    circuits_optimized = circuits_rev[::-1]

    numberoffaultlocations = 0 
    for circuit in circuits_optimized:
        if len(circuit)==2:
            numberoffaultlocations = numberoffaultlocations + 24
    
    with open(outfilename +'.qasm', 'w') as script:
        script.write('// This is Isaac Kim\'s randomly generated QASM code.\n')
        script.write('// This is a quantum circuit that computes an observable supported on ' +str(MySupp)+' over a ('+str(n)+','+str(D)+')-DMERA.\n')
        script.write('// Total number of physical qubits is '+str(max(max(circuits_optimized))+1) +'.\n')
        script.write('// Total number of fault locations is roughly '+str(numberoffaultlocations)+'.\n' )
        script.write('IBMQASM 2.0;\n')
        script.write('qreg q['+str(max(max(circuits_optimized)) + 1)+'];\n')
        script.write('creg out['+str(len(Supp))+'];\n')
        for circuit in circuits_optimized:
            if len(circuit)==1:
                script.write('reset q'+str(circuit)+';\n')
            elif len(circuit)==2:
                # Generate 24 random parameters.
                thetas = [random.random() * 4 * math.pi for n in range(24)]
                for n in range(3):
                    script.write('U('+str(thetas[6*n])+','+str(thetas[6*n+1])+','+str(thetas[6*n+2])+') q['+str(circuit[0])+'];\n')
                    script.write('U('+str(thetas[6*n+3])+','+str(thetas[6*n+4])+','+str(thetas[6*n+5])+') q['+str(circuit[1])+'];\n')
                    script.write('CX q['+str(circuit[0])+'], q['+str(circuit[1])+'];\n')
                script.write('U('+str(thetas[18])+','+str(thetas[19])+','+str(thetas[20])+') q['+str(circuit[0])+'];\n')
                script.write('U('+str(thetas[21])+','+str(thetas[22])+','+str(thetas[23])+') q['+str(circuit[1])+'];\n')
        for site in Supp:
            script.write('measure q['+str(site)+'] -> c['+str(Supp.index(site))+'];\n')
         
def mera2qasms(n,D,Supp):
    for n in range(100):
        mera2qasm(n,D,Supp,'mera2qasm'+str(n))
    

    

